AskIt: Unified Programming Interface for Programming with Large Language Models

Large Language Models (LLMs) exhibit a unique phenomenon known as emergent abilities, demonstrating adeptness across numerous tasks, from text summarization to code generation. While these abilities open up novel avenues in software design and crafting, their incorporation presents substantial challenges. Developers face decisions regarding the use of LLMs for directly performing tasks within applications as well as for generating and executing code to accomplish these tasks. Moreover, effective prompt design becomes a critical concern, given the necessity of extracting data from natural language outputs. To address these complexities, this paper introduces AskIt, a domain-specific language (DSL) specifically designed for LLMs. AskIt simplifies LLM integration by providing a unified interface that not only allows for direct task execution using LLMs but also supports the entire cycle of code generation and execution. This dual capability is achieved through (1) type-guided output control, (2) template-based function definitions, and (3) prompt generation for both usage modes. Our evaluations underscore AskIt's effectiveness. Across 50 tasks, AskIt generated concise prompts, achieving a 16.14 % reduction in prompt length compared to benchmarks. Additionally, by enabling a seamless transition between using LLMs directly in applications and for generating code, AskIt achieved significant efficiency improvements, as observed in our GSM8K benchmark experiments. The implementations of AskIt in TypeScript and Python are available at https://github.com/katsumiok/ts-askit and https://github.com/katsumiok/pyaskit, respectively.

==> tab/tmp.ts <==
const f = define<number, {x1: number, x2: number, x3: number}>('James decides to run {{x1}} sprints {{x2}} times a week.  He runs {{x3}} meters each sprint.  How many total meters does he run a week?', [], [{'input': {'x1': 3, 'x2': 3, 'x3': 60}, 'output': 540}]);

let review = "The product is fantastic. It exceeds all my expectations."
let sentiment = await ask<'positive' | 'negative'>('What is the sentiment of {{review}}?');

let appendReviewToCsv = define<void>('Append {{review}} and {{sentiment}} as a new row in the CSV file named {{filename}}');

let sentiment = await getSentiment({review: 'The product is fantastic. It exceeds all my expectations.'});


appendReviewToCsv({
    filename: 'reviews.csv',
    review: 'The product is fantastic. It exceeds all my expectations.',
    sentiment: 'positive'
});
